Triangle-degrees in graphs and tetrahedron coverings in 3-graphs

We investigate a covering problem in $3$-uniform hypergraphs ($3$-graphs): given a $3$-graph $F$, what is $c_1(n,F)$, the least integer $d$ such that if $G$ is an $n$-vertex $3$-graph with minimum vertex degree $\delta_1(G)>d$ then every vertex of $G$ is contained in a copy of $F$ in $G$ ? We asymptotically determine $c_1(n,F)$ when $F$ is the generalised triangle $K_4^{(3)-}$, and we give close to optimal bounds in the case where $F$ is the tetrahedron $K_4^{(3)}$ (the complete $3$-graph on $4$ vertices). This latter problem turns out to be a special instance of the following problem for graphs: given an $n$-vertex graph $G$ with $m> n^2/4$ edges, what is the largest $t$ such that some vertex in $G$ must be contained in $t$ triangles? We give upper bound constructions for this problem that we conjecture are asymptotically tight. We prove our conjecture for tripartite graphs, and use flag algebra computations to give some evidence of its truth in the general case.

==> theorem310.sage <==
# Script to help find the bound on rho*  in theorem 3.18

from flagmatic.all import *

# Size of the admissible graphs
adm=8

#  Upper bound  on the normalized  triangle degree of the graph
y=199999753/675000000


# Find an upper bound on the edge density  of a graph with at most the given triangle degree
p = GraphProblem(adm, mode="optimization" )
p.add_assumption("1:", [("3:121323(1)",-1)], -y, equality=False )
p.solve_sdp()



==> theorem38.sage <==
#  Script to compute the maximum of the defect functional on an interval

from flagmatic.all import *

# Size of the admissible graphs
adm=8

# left endpoint of the interval
mi=3/5

# right endpoint of the interval
ma=2/3

# Find an upper bound on the difference between the conjectured extremal function and  the triangle degree for
# a graph with edge density in the given interval
p = GraphProblem(adm, density=[("3:121323(1)",-1),("2:12",1),("1:",-4/9)],  mode="optimization")
p.add_assumption("0:", [("2:12",-1)], -ma, equality=False   )
p.add_assumption("0:", [("2:12",1)], mi, equality=False   )
p.solve_sdp()

